P4RROT: Generating P4 Code for the Application Layer

Throughput and latency critical applications could often benefit of performing computations close to the client. To enable this, distributed computing paradigms such as edge computing have recently emerged. However, with the advent of programmable data planes, computations cannot only be performed by servers but they can be offloaded to network switches. Languages like P4 enable to flexibly reprogram the entire packet processing pipeline. Though these devices promise high throughput and ultra-low response times, implementing application-layer tasks in the data plane programming language P4 is still challenging for an application developer who is not familiar with networking domain. In this paper, we first identify and examine obstacles and pain points one can experience when offloading server-based computations to the network. Then we present P4RROT, a code generator (in form of a library) which allows to overcome these limitations by providing a user-friendly API to describe computations to be offloaded. After discussing the design choices behind P4RROT, we introduce our proof-of-concept implementation for two P4 targets: Netronome SmartNIC and BMv2.

==> figures/sample.py <==
fp = FlowProcessor(
        istruct=[('guess',uint8_t)],
        mstruct=[('l',bool_t),('good',bool_t),('solution',uint8_t)],
        ostruct=[('r1',uint8_t),('r2',uint8_t)],
        state=[ SharedVariable('shared_solution',uint8_t) ]
    )

fp\
.add(Comment('init variables'))\
.add(ReadFromShared('solution','shared_solution'))\
.add(AssignConst('good',True))\
.add(AssignConst('r1',ord(':')))\
.add(AssignConst('r2',ord(')')))\
.add(Comment('check whether solution<guess'))\
.add(LessThan('l','solution','guess'))\
.add(If('l'))\
        .add(AssignConst('r1',ord('x')))\
        .add(AssignConst('r2',ord('<')))\
        .add(AssignConst('good',False))\
    .EndIf()\
.add(Comment('check whether solution>guess'))\
.add(GreaterThan('l','solution','guess'))\
.add(If('l'))\
        .add(AssignConst('r1',ord('x')))\
        .add(AssignConst('r2',ord('>')))\
        .add(AssignConst('good',False))\
    .EndIf()\
.add(Comment('generate a new number if required'))\
.add( If('good') )\
        .add(AssignRandomValue('solution',0,255))\
        .add(WriteToShared('shared_solution','solution'))\
    .EndIf()\
.add(Comment('send back the result'))\
.add(SendBack())
   

fs = FlowSelector(
        'IPV4_UDP',
        [(UdpDstPort,5555)],
        fp
    )

solution = Solution()
solution.add_flow_processor(fp)
solution.add_flow_selector(fs)
solution.get_generated_code().dump('test.p4app')

